PowerInfer: Fast Large Language Model Serving with a Consumer-grade GPU

This paper introduces PowerInfer, a high-speed Large Language Model (LLM) inference engine on a personal computer (PC) equipped with a single consumer-grade GPU. The key principle underlying the design of PowerInfer is exploiting the high locality inherent in LLM inference, characterized by a power-law distribution in neuron activation. This distribution indicates that a small subset of neurons, termed hot neurons, are consistently activated across inputs, while the majority, cold neurons, vary based on specific inputs. PowerInfer exploits such an insight to design a GPU-CPU hybrid inference engine: hot-activated neurons are preloaded onto the GPU for fast access, while cold-activated neurons are computed on the CPU, thus significantly reducing GPU memory demands and CPU-GPU data transfers. PowerInfer further integrates adaptive predictors and neuron-aware sparse operators, optimizing the efficiency of neuron activation and computational sparsity. The evaluation shows that PowerInfer significantly outperforms llama.cpp by up to 11.69x while retaining model accuracy across various LLMs (including OPT-175B) on a single NVIDIA RTX 4090 GPU. For the OPT-30B model, PowerInfer achieves performance comparable to that of a high-end server-grade A100 GPU, reaching 82% of its token generation rate on a single consumer-grade RTX 4090 GPU.

==> evaluation/auto_makefig.sh <==
#!/bin/bash
input_filename=$1
gnuplot_name="${input_filename%.plt}"

plt_file="$gnuplot_name.plt"
eps_file="$gnuplot_name.eps"

echo $plt_file | entr -c -s "gnuplot $gnuplot_name.plt && mv $gnuplot_name.eps ../figures"


==> evaluation/downgrade.py <==
#!/usr/bin/env python
# coding=utf-8
import matplotlib.pyplot as plt
import numpy as np
plt.figure(figsize=(2, 2))
data = [2331, 970, 53]

labels = ['Flexgen', 'llama.cpp(offload)', 'llama.cpp(A100)']

delta = 0.15

x = [float(i)*delta for i in range(len(data))]
print(x)

width = 0.05
# plt.bar(x, data, ec='k', lw=1, width=width, hatch='o', tick_label=labels,color='#23CE6B')
plt.bar(x, data, ec='k', lw=1, width=width,color='skyblue')
plt.axhline(53, color='r', linestyle='--', label='53')
print(x)
plt.text(x[0]-0.03, data[0], data[0],fontsize=8)
plt.text(x[1]-0.03, data[1], data[1],fontsize=8)
plt.text(x[2]-0.015, data[2], data[2],fontsize=8)
plt.xticks(x, labels,rotation=10, fontsize=8)
plt.yticks(np.linspace(0, 2500, 3),fontsize=8)
plt.ylabel('latency (ms)', fontsize=8)
plt.ylim(0, 2500)
# plt.title('Decoding Latency', fontsize=8)
plt.savefig('./figures/downgrade.eps', bbox_inches='tight', format='eps')
plt.show()


==> evaluation/hybrid-motivate.py <==
import numpy as np
import matplotlib
# matplotlib.rcParams['pdf.fonttype'] = 42
# matplotlib.rcParams['ps.fonttype'] = 42

import matplotlib.pyplot as plt
# plt.rcParams["font.family"] = "Times New Roman"

def plot_bar():
    result1 = [0.367, 0.331, 0.443]
    x = np.array([i for i in range(len(result1))])
    # Arial
    # plt.rcParams['font.sans-serif'] = ['Times New Roman']  # 如果要显示中文字体,则在此处设为：SimHei
    # plt.rcParams['axes.unicode_minus'] = False  # 显示负号

    plt.figure(figsize=(4, 2))
    plt.ylim(0.1, 0.5)
    labels = ['100%GPU', '90%GPU+10%CPU', '85%GPU+15%CPU']

    # from matplotlib.font_manager import FontProperties
    # myfont = FontProperties(fname='times.ttf', size=25)
    plt.xticks(fontsize=8, rotation=10)
    plt.yticks(fontsize=8)

    colors = ['skyblue']
    width = 0.3
    # /,  \, |, -, +, x, o, O,., * 。
    plt.bar(x*width*2, result1, width=width,
            tick_label=labels,
            color=colors)
    plt.tight_layout()

    plt.axhline(result1[0], color='r', linestyle='--')
    plt.ylabel('latency (ms)', fontsize=8)
    plt.savefig(f'figures/hybrid-motivate.eps', format='eps') 
    plt.show()

plot_bar()

==> evaluation/layersparsity.py <==
import numpy as np
from matplotlib import pyplot as plt
model1 = np.array([0.00144423, 0.00233228, 0.00234004, 0.00177692, 0.00117948, 0.00100944, 0.0005734, 0.00069161, 
        0.00047257, 0.00041685, 0.00042927, 0.00043278, 0.00044608, 0.00066658, 0.00069178, 0.00089547, 
        0.00149963, 0.0015433, 0.00280348, 0.00246493, 0.00272788, 0.00304149, 0.00308153, 0.00356499, 
        0.00423773, 0.00508779, 0.00617149, 0.00742107, 0.00859324, 0.00977292, 0.01075802, 0.01223747, 
        0.01426036, 0.01808773, 0.0188257, 0.02139702, 0.02479708, 0.02785896, 0.02995004, 0.03229096, 
        0.03310299, 0.03550111, 0.03599041, 0.03844894, 0.03801837, 0.03908896, 0.03794421, 0.03752474, 
        0.03683211, 0.03651869, 0.03574027, 0.03456095, 0.03483417, 0.03483786, 0.03649573, 0.03947263, 
        0.03991303, 0.04296128, 0.04390872, 0.0468921, 0.04761155, 0.04756007, 0.04555435, 0.03633107])
model1 = 1 - model1
falcon_40b = [1414, 19, 390, 116, 157, 138, 263, 165, 274, 429, 351, 426, 436, 628, 659, 563, 569, 436, 476, 478, 505, 499, 494, 432, 441, 452, 605, 649, 618, 717, 768, 724, 559, 489, 580, 631, 726, 757, 813, 794, 941, 965, 1178, 1239, 1118, 1094, 1317, 1221, 1240, 1343, 1567, 1824, 2034, 1937, 2013, 1541, 1658, 1639, 1743, 1582]

falcon_40b = np.array(falcon_40b)/8192/4
falcon_40b = 1 - falcon_40b
falcon_40b_x = np.array([i for i in range(len(falcon_40b))])
x = np.array([i for i in range(len(model1))])
# Ours = np.array([0.2416, 0.2331, 0.2165, 0.1943, 0.1715])

# label在图示(legend)中显示。若为数学公式,则最好在字符串前后添加"$"符号
# color：b:blue、g:green、r:red、c:cyan、m:magenta、y:yellow、k:black、w:white、、、
# 线型：-  --   -.  :    ,
# marker：.  ,   o   v    <    *    +    1
plt.figure(figsize=(5, 3))
# linestyle = "-"
plt.grid(linestyle="-.")  # 设置背景网格线为虚线
ax = plt.gca()
# ax.spines['top'].set_visible(False)  # 去掉上边框
# ax.spines['right'].set_visible(False)  # 去掉右边框

linewidth = 2.0
markersize = 0

plt.plot(x, model1, marker='s', markersize=markersize,
         color="blue", label="OPT-66B", linewidth=linewidth)
plt.plot(falcon_40b_x, falcon_40b, marker='X', markersize=markersize,
         color="red", label="Falcon(ReLU)-40B", linewidth=linewidth)

# group_labels = ['-', '20%', '40%', '60%', '80%']
# plt.xticks(x, group_labels, fontsize=15)  # 默认字体大小为10
# y_ticks = [0.10, 0.15, 0.20, 0.25, 0.30]
# y_lables = ['0.10', '0.15', '0.20', '0.25', '0.30']
# plt.yticks(np.array(y_ticks), y_lables, fontsize=15)
# plt.title("example", fontsize=12, fontweight='bold')  # 默认字体大小为12
# plt.text(1, label_position, dataset,fontsize=25, fontweight='bold')
plt.xlabel("Layer Index", fontsize=12)
plt.ylabel(f"Sparsity", fontsize=12)
plt.xlim(0, len(x))  # 设置x轴的范围
plt.ylim(0.85, 1.02)

# plt.legend()
# 显示各曲线的图例 loc=3 lower left
plt.legend(loc=0, numpoints=1, ncol=2)
leg = plt.gca().get_legend()
ltext = leg.get_texts()
plt.setp(ltext, fontsize=12)
# plt.setp(ltext, fontsize=25, fontweight='bold')  # 设置图例字体的大小和粗细
plt.tight_layout()
# 建议保存为svg格式,再用inkscape转为矢量图emf后插入word中
plt.savefig(f'figures/layersparsity.eps', format='eps')
plt.show()


==> evaluation/motivation-breakdown.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>batch_size</th>\n",
       "      <th>sys</th>\n",
       "      <th>gpu_time</th>\n",
       "      <th>total</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>1</td>\n",
       "      <td>FlexGen</td>\n",
       "      <td>0.5</td>\n",
       "      <td>100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>1</td>\n",
       "      <td>DejaVu</td>\n",
       "      <td>0.4</td>\n",
       "      <td>100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>1</td>\n",
       "      <td>llama.cpp</td>\n",
       "      <td>2.4</td>\n",
       "      <td>100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>4</td>\n",
       "      <td>FlexGen</td>\n",
       "      <td>0.5</td>\n",
       "      <td>100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>4</td>\n",
       "      <td>DejaVu</td>\n",
       "      <td>0.4</td>\n",
       "      <td>100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>4</td>\n",
       "      <td>llama.cpp</td>\n",
       "      <td>1.7</td>\n",
       "      <td>100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>8</td>\n",
       "      <td>FlexGen</td>\n",
       "      <td>0.5</td>\n",
       "      <td>100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>8</td>\n",
       "      <td>DejaVu</td>\n",
       "      <td>0.4</td>\n",
       "      <td>100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>8</td>\n",
       "      <td>llama.cpp</td>\n",
       "      <td>1.1</td>\n",
       "      <td>100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>16</td>\n",
       "      <td>FlexGen</td>\n",
       "      <td>0.5</td>\n",
       "      <td>100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>16</td>\n",
       "      <td>DejaVu</td>\n",
       "      <td>0.4</td>\n",
       "      <td>100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>16</td>\n",
       "      <td>llama.cpp</td>\n",
       "      <td>0.6</td>\n",
       "      <td>100</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "    batch_size        sys  gpu_time  total\n",
       "0            1    FlexGen       0.5    100\n",
       "1            1     DejaVu       0.4    100\n",
       "2            1  llama.cpp       2.4    100\n",
       "3            4    FlexGen       0.5    100\n",
       "4            4     DejaVu       0.4    100\n",
       "5            4  llama.cpp       1.7    100\n",
       "6            8    FlexGen       0.5    100\n",
       "7            8     DejaVu       0.4    100\n",
       "8            8  llama.cpp       1.1    100\n",
       "9           16    FlexGen       0.5    100\n",
       "10          16     DejaVu       0.4    100\n",
       "11          16  llama.cpp       0.6    100"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "\n",
    "execution_df = pd.DataFrame({\n",
    "    'FlexGen': [0.5, 0.5, 0.5, 0.5],\n",
    "    'DejaVu': [0.4, 0.4, 0.4, 0.4],\n",
    "    'llama.cpp': [2.4, 1.7, 1.1, 0.6]\n",
    "}, index=[1, 4, 8, 16])\n",
    "\n",
    "# breakdown_df = pd.DataFrame({})\n",
    "\n",
    "breakdown_df = execution_df.stack().reset_index().rename(columns={'level_0': 'batch_size', 'level_1': 'sys', 0: 'gpu_time'})\n",
    "breakdown_df['total'] = 100\n",
    "\n",
    "breakdown_df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 600x250 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "from matplotlib.colors import hex2color\n",
    "from matplotlib import rcParams\n",
    "import seaborn as sns\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.ticker as plticker\n",
    "import matplotlib\n",
    "\n",
    "\n",
    "# rcParams['font.family'] = 'sans-serif'\n",
    "# rcParams['font.sans-serif'] = ['Helvetica']\n",
    "rcParams['axes.linewidth'] = 1.5\n",
    "rcParams['pdf.fonttype'] = 42\n",
    "rcParams['ps.fonttype'] = 42\n",
    "\n",
    "\n",
    "\n",
    "r = 3\n",
    "f, (ax, ax2) = plt.subplots(2, 1, sharex=True, height_ratios=[1, r], figsize=(6, 2.5))\n",
    "pl = {\n",
    "    'FlexGen': hex2color(\"#f19e38\"),\n",
    "    'DejaVu': hex2color(\"#788f9b\"),\n",
    "    'llama.cpp': hex2color(\"#0080ff\")\n",
    "}\n",
    "pl_dimmed = {\n",
    "    'FlexGen': (247, 236, 219),\n",
    "    'DejaVu': (227, 231, 233),\n",
    "    'llama.cpp': (210, 230, 248)\n",
    "}\n",
    "pl_dimmed = {k: tuple([x / 255 for x in v]) for k, v in pl_dimmed.items()}\n",
    "\n",
    "ax.set_xlim(-10, 40)\n",
    "\n",
    "sns.barplot(data=breakdown_df, x='batch_size', y='total', hue='sys', ax=ax, legend=None, palette=pl_dimmed, linewidth=1, edgecolor=\"k\", width=0.6, zorder=3)\n",
    "\n",
    "sns.barplot(data=breakdown_df, x='batch_size', y='total', hue='sys', ax=ax2, dodge=True, legend=None, palette=pl_dimmed, linewidth=1, edgecolor=\"k\", width=0.6, zorder=3)\n",
    "main_ax = sns.barplot(data=breakdown_df, x='batch_size', y='gpu_time', hue='sys', ax=ax2, dodge=True, legend=None, palette=pl, linewidth=1, edgecolor=\"k\", width=0.6, zorder=4)\n",
    "for container in main_ax.containers:\n",
    "    main_ax.bar_label(container, fontsize=15, rotation=90)\n",
    "\n",
    "ax.set_ylim(90, 100)\n",
    "ax2.set_ylim(0, 10.5)\n",
    "\n",
    "# hide the spines between ax and ax2\n",
    "ax.spines['bottom'].set_visible(False)\n",
    "ax.tick_params(axis='x', labelsize=20, which='both', bottom=False, top=False, labelbottom=False)\n",
    "ax.tick_params(axis='y', which='both', labelsize=16, direction=\"in\")\n",
    "ax.set_ylabel('')\n",
    "ax.grid(axis=\"y\", linestyle=\"--\", linewidth=0.5, color=\"gray\", zorder=0)\n",
    "\n",
    "ax2.spines['top'].set_visible(False)\n",
    "ax2.tick_params(axis='x', labelsize=16, which='major', length=0, direction=\"in\", pad=10)\n",
    "ax2.tick_params(axis='y', which='both', labelsize=16, direction=\"in\")\n",
    "ax2.grid(axis=\"y\", linestyle=\"--\", linewidth=0.5, color=\"gray\", zorder=0)\n",
    "ax2.yaxis.set_major_locator(plticker.MultipleLocator(base=4))\n",
    "ax2.set_xlabel('')\n",
    "\n",
    "kwargs = dict(transform=ax.transAxes, color='k', clip_on=False)\n",
    "# top plot y breaks\n",
    "ax.text(-0.025, -0.445, '~', ha='left', va='bottom', size=20, horizontalalignment='center', fontfamily=\"Dejavu Sans\", **kwargs)\n",
    "ax.text(1.025, -0.445, '~', ha='right', va='bottom', size=20, horizontalalignment='center', fontfamily=\"Dejavu Sans\", **kwargs)\n",
    "# bottom plot y breaks\n",
    "kwargs.update(transform=ax2.transAxes) \n",
    "ax2.text(-0.025, 0.895, '~', ha='left', va='bottom', size=20, horizontalalignment='center', fontfamily=\"Dejavu Sans\",**kwargs)\n",
    "ax2.text(1.025, 0.895, '~', ha='right', va='bottom', size=20, horizontalalignment='center', fontfamily=\"Dejavu Sans\", **kwargs)\n",
    "\n",
    "legend = ax.legend(\n",
    "    handles=[\n",
    "        plt.Rectangle((0, 0),0.5,0.5,facecolor=pl_dimmed['FlexGen'],edgecolor=\"black\",linewidth=1.25),\n",
    "        plt.Rectangle((0, 0),0.5,1,facecolor=pl['FlexGen'],edgecolor=\"black\",linewidth=1.25),\n",
    "\n",
    "        plt.Rectangle((0, 0),0.5,1,facecolor=pl_dimmed['DejaVu'],edgecolor=\"black\",linewidth=1.25),\n",
    "        plt.Rectangle((0, 0),0.5,1,facecolor=pl['DejaVu'],edgecolor=\"black\",linewidth=1.25),\n",
    "\n",
    "        plt.Rectangle((0, 0),0.5,1,facecolor=pl_dimmed['llama.cpp'],edgecolor=\"black\",linewidth=1.25),\n",
    "        plt.Rectangle((0, 0),0.5,1,facecolor=pl['llama.cpp'],edgecolor=\"black\",linewidth=1.25)\n",
    "    ],\n",
    "    labels=[\"FlexGen-PCIe\", \"FlexGen-GPU\", \"DejaVu(UM)-PCIe\", \"DejaVu(UM)-GPU\", \"llama.cpp-CPU\", \"llama.cpp-GPU\"],\n",
    "    loc=\"upper center\", \n",
    "    bbox_to_anchor=((0.5, 2.35)),\n",
    "    ncol=3,\n",
    "    columnspacing=0.9,\n",
    "    handlelength=1.4,\n",
    "    handleheight=0.5,\n",
    "    handletextpad=0.3,\n",
    "    frameon=False,\n",
    "    fontsize=12,\n",
    "    markerfirst=False\n",
    ")\n",
    "\n",
    "ax2.set_ylabel('Breakdown (%)', fontsize=18)\n",
    "ax2.set_xlabel('Batch Size', fontsize=18)\n",
    "ax2.yaxis.set_label_coords(-0.075, 0.75)\n",
    "plt.savefig('../figures/motivation-breakdown.eps', bbox_inches='tight')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "jupyter",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.11"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> evaluation/neuron.py <==
import numpy as np
from matplotlib import pyplot as plt
import matplotlib.gridspec as gridspec

import torch
frequency, _ = torch.sort(torch.load('./figures/activation_20.pt'),descending=True)
frequency = frequency.numpy()
x = np.array([i for i in range(len(frequency))])

# label在图示(legend)中显示。若为数学公式,则最好在字符串前后添加"$"符号
# color：b:blue、g:green、r:red、c:cyan、m:magenta、y:yellow、k:black、w:white、、、
# 线型：-  --   -.  :    ,
# marker：.  ,   o   v    <    *    +    1
fig = plt.figure(figsize=(5, 2))
gs = gridspec.GridSpec(2, 1, height_ratios=[2, 1]) 
# linestyle = "-"
plt.grid(linestyle="-.")  # 设置背景网格线为虚线
linewidth = 2.0
markersize = 0
ax1 = fig.add_subplot(gs[0])
ax2 = fig.add_subplot(gs[1])

ax1.plot(x, frequency, marker='s', markersize=markersize,
         color="#0080ff",  linewidth=linewidth)

group_labels = ['-', '20%', '40%', '60%', '80%']

y_ticks = [0.10, 0.15, 0.20, 0.25, 0.30]

ax1.set_xlabel("Neuron Index", fontsize=11)
ax1.set_ylabel(f"Activation Frequency", fontsize=11)
ax1.set_xlim(0, len(x))  # 设置x轴的范围
ax1.set_ylim(0, 1)
ax1.axvline(2487, color='r', linestyle='--', linewidth=linewidth)

# plt.legend()
# 显示各曲线的图例 loc=3 lower left
plt.legend(loc=0, numpoints=1, ncol=2)
leg = plt.gca().get_legend()
ltext = leg.get_texts()
# plt.setp(ltext, fontsize=15)
# plt.setp(ltext, fontsize=25, fontweight='bold')  # 设置图例字体的大小和粗细
# plt.tight_layout()
# 建议保存为svg格式,再用inkscape转为矢量图emf后插入word中
plt.savefig(f'figures/neuron.eps', format='eps')
plt.show()


==> evaluation/phase-ratio.py <==
#!/usr/bin/env python
# coding=utf-8
import matplotlib.pyplot as plt
import numpy as np

# 示例数据
# 假设有两次推理，每次推理包括两个阶段的持续时间
prompt_duration = [0.02, 0.01]  # prompt阶段的持续时间
decode_duration = [0.98, 0.99]  # decode阶段的持续时间

# 推理编号
inferences = [0.3, 0.6]

# 创建柱状图
fig, ax = plt.subplots(figsize=(3, 3.5), dpi=75)

width = 0.1
# 绘制堆叠柱状图
ax.bar(inferences, prompt_duration, label='Prompt', width=width, color='lightskyblue')
ax.bar(inferences, decode_duration, bottom=prompt_duration, label='Decode', width=width, color='lightcoral')

# 添加图例
# ax.legend(loc='upper right')
ax.legend(loc='upper right', bbox_to_anchor=(1.0, 1.15), ncol=2)

# 添加标题和轴标签
# ax.set_xlabel('Inference')
ax.set_ylabel('Breadkown(%)', labelpad=0)
ax.set_xlim(0,1)
# ax.set_xticklabels(['Alpaca'])
ax.set_xticks(inferences)
ax.set_xticklabels(['Alpaca', 'ShareGPT'])

plt.savefig('./figures/phase-ratio.eps', bbox_inches='tight', format='eps', dpi=75)
# 显示图表
plt.show()



==> evaluation/powerinfer-model-speedup-plot.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from matplotlib import transforms\n",
    "import matplotlib.ticker as plticker\n",
    "from matplotlib import rcParams\n",
    "\n",
    "# rcParams['font.family'] = 'sans-serif'\n",
    "# rcParams['font.sans-serif'] = ['Helvetica']\n",
    "rcParams['axes.linewidth'] = 1.5\n",
    "rcParams['pdf.fonttype'] = 42\n",
    "rcParams['ps.fonttype'] = 42"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "raw_df_4090 = pd.concat(\n",
    "    [\n",
    "        pd.read_csv(\"benchmark-4-12-2023.csv\"),\n",
    "        pd.read_csv(\"opt-benchmark.csv\"),\n",
    "        pd.read_csv(\"specinfer-benchmark.csv\"),\n",
    "    ],\n",
    "    ignore_index=True,\n",
    ")\n",
    "raw_df_4090[\"speed\"] = 1000 / raw_df_4090[\"latency\"]\n",
    "raw_df_4090 = raw_df_4090.drop(columns=[\"latency\"])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "raw_df_2080 = pd.concat(\n",
    "    [\n",
    "        pd.read_csv(\"benchmark-19-4-2024-2080ti.csv\"),\n",
    "        pd.read_csv(\"opt-benchmark-2080ti.csv\"),\n",
    "        pd.read_csv(\"specinfer-benchmark-2080ti.csv\"),\n",
    "    ],\n",
    "    ignore_index=True,\n",
    ")\n",
    "raw_df_2080[\"speed\"] = 1000 / raw_df_2080[\"latency\"]\n",
    "raw_df_2080 = raw_df_2080.drop(columns=[\"latency\"])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "def map_model_file_name(fn):\n",
    "    match fn.split(\"-\"):\n",
    "        case [\"bamboo\", w, *_]:\n",
    "            return f\"Bamboo {w.upper()}\"\n",
    "        case [\"llama\", w, *_]:\n",
    "            return f\"LLaMA2(ReGLU) {w.upper()}\"\n",
    "        case [\"opt\", w, *_]:\n",
    "            if w == \"6.7b\":\n",
    "                w = \"7b\"\n",
    "            return f\"OPT {w.upper()}\"\n",
    "        case [\"falcon\", \"40b\", *_]:\n",
    "            return \"Falcon(ReLU) 40B\"\n",
    "        case _:\n",
    "            raise ValueError\n",
    "\n",
    "model_idx = {\n",
    "    \"Bamboo 7B\": 0,\n",
    "    \"OPT 13B\": 1,\n",
    "    \"OPT 30B\": 2,\n",
    "    \"OPT 66B\": 3,\n",
    "    \"OPT 175B\": 4,\n",
    "    \"Falcon(ReLU) 40B\": 5,\n",
    "    \"LLaMA2(ReGLU) 13B\": 6,\n",
    "    \"LLaMA2(ReGLU) 70B\": 7,\n",
    "    \"OPT 7B\": 8,\n",
    "}\n",
    "\n",
    "\n",
    "\n",
    "def extract_bench_df(raw_df: pd.DataFrame, with_quantization=False):\n",
    "    _quant_idx = raw_df.model.str.contains(\"\\.q4\")\n",
    "    _powerinfer_idx = raw_df.model.str.contains(\"powerinfer\")\n",
    "    _spec_idx = raw_df.model.str.contains(\"specinfer\")\n",
    "\n",
    "    if with_quantization:\n",
    "        raw_df = raw_df[_quant_idx]\n",
    "    else:\n",
    "        raw_df = raw_df[~_quant_idx]\n",
    "\n",
    "    baseline_df = raw_df[~_powerinfer_idx & ~_spec_idx].reset_index(drop=True)\n",
    "    baseline_df[\"model\"] = baseline_df.model.apply(map_model_file_name)\n",
    "\n",
    "    ours_df = raw_df[_powerinfer_idx].reset_index(drop=True)\n",
    "    ours_df[\"model\"] = ours_df.model.apply(map_model_file_name)\n",
    "\n",
    "    spec_df = raw_df[_spec_idx].reset_index(drop=True)\n",
    "    spec_df[\"model\"] = spec_df.model.apply(map_model_file_name)\n",
    "\n",
    "    bench_df = pd.merge(\n",
    "        ours_df,\n",
    "        baseline_df,\n",
    "        how=\"outer\",\n",
    "        on=[\"model\", \"input\", \"output\"],\n",
    "        suffixes=(\"\", \"_baseline\"),\n",
    "    )\n",
    "    bench_df = pd.merge(\n",
    "        bench_df,\n",
    "        spec_df,\n",
    "        how=\"outer\",\n",
    "        on=[\"model\", \"input\", \"output\"],\n",
    "        suffixes=(\"\", \"_spec\"),\n",
    "    )\n",
    "\n",
    "    bench_df[\"_model_idx\"] = bench_df.model.apply(lambda x: model_idx[x])\n",
    "\n",
    "    bench_df.loc[\n",
    "        bench_df.speed.isna() & bench_df.speed_baseline.isna(),\n",
    "        \"speed_baseline\",\n",
    "    ] = 1\n",
    "    return bench_df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "baseline_color = \"#f19e38\"\n",
    "ours_color = \"#0080ff\"\n",
    "spec_color = \"#ffdd00\"\n",
    "\n",
    "def draw_model_speedup_plot_under_input(\n",
    "    df_under_input: pd.DataFrame,\n",
    "    ax,\n",
    "    with_xticklabels=False,\n",
    "    with_model_caption=False,\n",
    "    ylim=10,\n",
    "    y_grid_freq=2,\n",
    "    side_notes=None,\n",
    "):\n",
    "    pivot_df = (\n",
    "        df_under_input.pivot_table(\n",
    "            index=[\"model\", \"output\"],\n",
    "            values=[\"speed_baseline\", \"speed_spec\", \"speed\", \"_model_idx\"],\n",
    "            aggfunc=\"mean\",\n",
    "        )\n",
    "        .sort_values(\"_model_idx\")\n",
    "        .reset_index()\n",
    "    )\n",
    "    models = pivot_df.model.unique()\n",
    "    output_lens = pivot_df.output.unique()\n",
    "\n",
    "    # Bar plot layout adjustments\n",
    "    bar_width = 0.1\n",
    "    bars_gap = 0.1\n",
    "    comparing_bars_gap = 0.15  # Adjusted for three bars\n",
    "    comparing_bars_width = bar_width * 3 + bars_gap * 2 + comparing_bars_gap\n",
    "\n",
    "    group_gap = 0.2\n",
    "    group_width = comparing_bars_width * len(output_lens) + group_gap * (len(output_lens) - 1)\n",
    "\n",
    "    xticks = np.array(\n",
    "        [\n",
    "            (im * group_width) + (ic * comparing_bars_width)\n",
    "            for im in range(len(models))\n",
    "            for ic in range(len(output_lens))\n",
    "        ]\n",
    "    )\n",
    "\n",
    "    for x_center, (il, pivot_line) in zip(xticks, pivot_df.iterrows()):\n",
    "        x1 = x_center - bar_width - bars_gap\n",
    "        x2 = x_center\n",
    "        x3 = x_center + bar_width + bars_gap\n",
    "        \n",
    "        speedup_spec = pivot_line.speed_spec / pivot_line.speed_baseline\n",
    "        speedup_ours = pivot_line.speed / pivot_line.speed_baseline\n",
    "\n",
    "        ax.bar(\n",
    "            x=[x1, x2, x3],\n",
    "            height=[1, speedup_spec, speedup_ours],\n",
    "            width=bar_width,\n",
    "            color=[baseline_color, spec_color, ours_color],\n",
    "            edgecolor=\"black\",\n",
    "            linewidth=1,\n",
    "            zorder=3,\n",
    "        )\n",
    "\n",
    "        # Formatting and annotating speeds\n",
    "        format_speed = lambda x: \"{:.0f}\".format(x) if x >= 10 else \"{:.1f}\".format(x) if x > 0 else \"x\"\n",
    "        ax.text(x1, 1 + 0.3, format_speed(pivot_line.speed_baseline), ha=\"center\", va=\"bottom\", fontsize=11.3, color=\"black\", rotation=90)\n",
    "        ax.text(x2, speedup_spec + 0.3, format_speed(pivot_line.speed_spec), ha=\"center\", va=\"bottom\", fontsize=12, color=\"black\", rotation=90)\n",
    "        ax.text(x3, speedup_ours + 0.3, format_speed(pivot_line.speed), ha=\"center\", va=\"bottom\", fontsize=12, color=\"black\", rotation=90)\n",
    "\n",
    "    # Additional updates to ticks and labels\n",
    "    ax.set_xticks(xticks)\n",
    "    if with_xticklabels:\n",
    "        ax.set_xticklabels(np.tile(output_lens, len(models)), rotation=30)\n",
    "    else:\n",
    "        ax.set_xticklabels([\"\"] * len(xticks))\n",
    "\n",
    "    # Model labels and vertical lines for grouping\n",
    "    ax.set_xlabel(\"\")\n",
    "    group_label_pos = xticks.reshape(-1, len(output_lens)).mean(axis=1)\n",
    "    trans = transforms.blended_transform_factory(ax.transData, ax.transAxes)\n",
    "    if with_model_caption:\n",
    "        for pos, label in zip(group_label_pos, models):\n",
    "            ax.text(pos, 0.95, label, transform=trans, ha=\"center\", color=\"steelblue\", va=\"top\", fontsize=11)\n",
    "    for pos in (group_label_pos[:-1] + group_label_pos[1:]) / 2:\n",
    "        ax.axvline(pos, 0, 1.0, color=\"steelblue\", ls=\":\", clip_on=False)\n",
    "\n",
    "    ax.set_ylabel(\"Speedup\", fontsize=14, labelpad=1)\n",
    "    ax.set_ylim(0, ylim + (2 if with_model_caption else 0))\n",
    "    ax.yaxis.set_major_locator(plticker.MultipleLocator(base=y_grid_freq))\n",
    "    ax.tick_params(axis=\"both\", which=\"both\", direction=\"in\", labelsize=14)\n",
    "    ax.grid(axis=\"y\", linestyle=\"--\", linewidth=0.5, color=\"gray\", zorder=0)\n",
    "\n",
    "    return ax\n",
    "\n",
    "\n",
    "def draw_speedup_plots(\n",
    "    bench_df: pd.DataFrame,\n",
    "    figsize=(8, 3),\n",
    "    input_lens=[64],\n",
    "    speedup_ylim=4,\n",
    "    output_path=None,\n",
    "    with_legend=True,\n",
    "    y_grid_freq=2,\n",
    "    side_notes=None,\n",
    "    postprocess=False\n",
    "):\n",
    "    _, axes = plt.subplots(len(input_lens), 1, figsize=figsize)\n",
    "    if not isinstance(axes, np.ndarray):\n",
    "        axes = [axes]\n",
    "    for ax, input_len in zip(axes, input_lens):\n",
    "        if ax == axes[0] and with_legend:\n",
    "            # floating legend of (baselines, ours)\n",
    "            legend = ax.legend(\n",
    "                handles=[\n",
    "                    plt.Rectangle(\n",
    "                        (0, 0),\n",
    "                        1,\n",
    "                        1,\n",
    "                        facecolor=baseline_color,\n",
    "                        edgecolor=\"black\",\n",
    "                        linewidth=1,\n",
    "                    ),\n",
    "                    plt.Rectangle(\n",
    "                        (0, 0),\n",
    "                        1,\n",
    "                        1,\n",
    "                        facecolor=spec_color,\n",
    "                        edgecolor=\"black\",\n",
    "                        linewidth=1,\n",
    "                    ),\n",
    "                    plt.Rectangle(\n",
    "                        (0, 0),\n",
    "                        1,\n",
    "                        1,\n",
    "                        facecolor=ours_color,\n",
    "                        edgecolor=\"black\",\n",
    "                        linewidth=1,\n",
    "                    ),\n",
    "                ],\n",
    "                labels=[\"llama.cpp\", \"SpecInfer\", \"PowerInfer\"],\n",
    "                loc=\"upper center\",\n",
    "                bbox_to_anchor=(0.5, 1.35),\n",
    "                ncol=3,\n",
    "                frameon=False,\n",
    "                fontsize=13,\n",
    "            )\n",
    "            frame = legend.get_frame()\n",
    "            frame.set_linewidth(1.0)\n",
    "            frame.set_edgecolor(\"black\")\n",
    "\n",
    "        # ax.set_title(f'Input length:{input_len}')\n",
    "        ax = draw_model_speedup_plot_under_input(\n",
    "            bench_df[bench_df.input == input_len],\n",
    "            ax=ax,\n",
    "            with_xticklabels=(ax == axes[-1]),\n",
    "            with_model_caption=(ax == axes[0]),\n",
    "            ylim=speedup_ylim,\n",
    "            y_grid_freq=y_grid_freq,\n",
    "        )\n",
    "        # add floating text rotate at right x axis with -90 degrees indicating input length\n",
    "        ax.text(\n",
    "            1.02,\n",
    "            0.5,\n",
    "            side_notes or f\"Input length={input_len}\",\n",
    "            transform=ax.transAxes,\n",
    "            rotation=-90,\n",
    "            ha=\"center\",\n",
    "            va=\"center\",\n",
    "            fontsize=12,\n",
    "        )\n",
    "        if ax == axes[-1]:\n",
    "            ax.set_xlabel(\"Output length\", fontsize=14)\n",
    "\n",
    "    if postprocess:\n",
    "        return axes\n",
    "\n",
    "    plt.tight_layout()\n",
    "    plt.savefig(output_path)\n",
    "    plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/tmp/ipykernel_2141846/686959470.py:40: UserWarning: Boolean Series key will be reindexed to match DataFrame index.\n",
      "  baseline_df = raw_df[~_powerinfer_idx & ~_spec_idx].reset_index(drop=True)\n",
      "/tmp/ipykernel_2141846/686959470.py:43: UserWarning: Boolean Series key will be reindexed to match DataFrame index.\n",
      "  ours_df = raw_df[_powerinfer_idx].reset_index(drop=True)\n",
      "/tmp/ipykernel_2141846/686959470.py:46: UserWarning: Boolean Series key will be reindexed to match DataFrame index.\n",
      "  spec_df = raw_df[_spec_idx].reset_index(drop=True)\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x400 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# 4090, no quantization\n",
    "bench_df = extract_bench_df(raw_df_4090, with_quantization=False)\n",
    "\n",
    "bench_df = bench_df[bench_df.model != \"LLaMA2(ReGLU) 13B\"]\n",
    "bench_df[\"speed_spec\"] = bench_df.speed_spec.fillna(0)\n",
    "draw_speedup_plots(\n",
    "    bench_df,\n",
    "    figsize=(8, 4),\n",
    "    input_lens=[64, 128],\n",
    "    speedup_ylim=15,\n",
    "    y_grid_freq=4,\n",
    "    output_path=\"../figures/test-4090.eps\",\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>model</th>\n",
       "      <th>input</th>\n",
       "      <th>output</th>\n",
       "      <th>speed</th>\n",
       "      <th>speed_baseline</th>\n",
       "      <th>speed_spec</th>\n",
       "      <th>_model_idx</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "Empty DataFrame\n",
       "Columns: [model, input, output, speed, speed_baseline, speed_spec, _model_idx]\n",
       "Index: []"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "bench_df[(bench_df.model == \"Falcon 40B\") & (bench_df.output == 512)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/tmp/ipykernel_2141846/686959470.py:40: UserWarning: Boolean Series key will be reindexed to match DataFrame index.\n",
      "  baseline_df = raw_df[~_powerinfer_idx & ~_spec_idx].reset_index(drop=True)\n",
      "/tmp/ipykernel_2141846/686959470.py:43: UserWarning: Boolean Series key will be reindexed to match DataFrame index.\n",
      "  ours_df = raw_df[_powerinfer_idx].reset_index(drop=True)\n",
      "/tmp/ipykernel_2141846/686959470.py:46: UserWarning: Boolean Series key will be reindexed to match DataFrame index.\n",
      "  spec_df = raw_df[_spec_idx].reset_index(drop=True)\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x400 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# 2080Ti, no quantization\n",
    "bench_df = extract_bench_df(raw_df_2080, with_quantization=False)\n",
    "bench_df = bench_df[bench_df.model != \"OPT 7B\"]\n",
    "bench_df[\"speed_spec\"] = bench_df.speed_spec.fillna(0)\n",
    "\n",
    "axes = draw_speedup_plots(\n",
    "    bench_df,\n",
    "    figsize=(8, 4),\n",
    "    input_lens=[64, 128],\n",
    "    speedup_ylim=8,\n",
    "    postprocess=True\n",
    ")\n",
    "axes[1].set_ylabel(\"Speedup\", fontsize=14, labelpad=8)\n",
    "plt.tight_layout()\n",
    "plt.savefig(\"../figures/test-2080ti.eps\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 60,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/tmp/ipykernel_1019543/686959470.py:40: UserWarning: Boolean Series key will be reindexed to match DataFrame index.\n",
      "  baseline_df = raw_df[~_powerinfer_idx & ~_spec_idx].reset_index(drop=True)\n",
      "/tmp/ipykernel_1019543/686959470.py:43: UserWarning: Boolean Series key will be reindexed to match DataFrame index.\n",
      "  ours_df = raw_df[_powerinfer_idx].reset_index(drop=True)\n",
      "/tmp/ipykernel_1019543/686959470.py:46: UserWarning: Boolean Series key will be reindexed to match DataFrame index.\n",
      "  spec_df = raw_df[_spec_idx].reset_index(drop=True)\n"
     ]
    },
    {
     "ename": "AttributeError",
     "evalue": "'Series' object has no attribute 'speed_spec'",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mAttributeError\u001b[0m                            Traceback (most recent call last)",
      "\u001b[0;32m/tmp/ipykernel_1019543/3589758492.py\u001b[0m in \u001b[0;36m?\u001b[0;34m()\u001b[0m\n\u001b[1;32m      1\u001b[0m \u001b[0;31m# 4090 with Q4 quantization\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      2\u001b[0m \u001b[0mbench_df\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mextract_bench_df\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mraw_df_4090\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mwith_quantization\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;32mTrue\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      3\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m----> 4\u001b[0;31m draw_speedup_plots(\n\u001b[0m\u001b[1;32m      5\u001b[0m     \u001b[0mbench_df\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      6\u001b[0m     \u001b[0mfigsize\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m8\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;36m3\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      7\u001b[0m     \u001b[0minput_lens\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;36m8\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/tmp/ipykernel_1019543/1156609024.py\u001b[0m in \u001b[0;36m?\u001b[0;34m(bench_df, figsize, input_lens, speedup_ylim, output_path, with_legend, y_grid_freq, side_notes, postprocess)\u001b[0m\n\u001b[1;32m    145\u001b[0m             \u001b[0mframe\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mset_linewidth\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m1.0\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    146\u001b[0m             \u001b[0mframe\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mset_edgecolor\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m\"black\"\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    147\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    148\u001b[0m         \u001b[0;31m# ax.set_title(f'Input length:{input_len}')\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 149\u001b[0;31m         ax = draw_model_speedup_plot_under_input(\n\u001b[0m\u001b[1;32m    150\u001b[0m             \u001b[0mbench_df\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0mbench_df\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0minput\u001b[0m \u001b[0;34m==\u001b[0m \u001b[0minput_len\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    151\u001b[0m             \u001b[0max\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0max\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    152\u001b[0m             \u001b[0mwith_xticklabels\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0max\u001b[0m \u001b[0;34m==\u001b[0m \u001b[0maxes\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/tmp/ipykernel_1019543/1156609024.py\u001b[0m in \u001b[0;36m?\u001b[0;34m(df_under_input, ax, with_xticklabels, with_model_caption, ylim, y_grid_freq, side_notes)\u001b[0m\n\u001b[1;32m     44\u001b[0m         \u001b[0mx1\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mx_center\u001b[0m \u001b[0;34m-\u001b[0m \u001b[0mbar_width\u001b[0m \u001b[0;34m-\u001b[0m \u001b[0mbars_gap\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     45\u001b[0m         \u001b[0mx2\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mx_center\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     46\u001b[0m         \u001b[0mx3\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mx_center\u001b[0m \u001b[0;34m+\u001b[0m \u001b[0mbar_width\u001b[0m \u001b[0;34m+\u001b[0m \u001b[0mbars_gap\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     47\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 48\u001b[0;31m         \u001b[0mspeedup_spec\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mpivot_line\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mspeed_spec\u001b[0m \u001b[0;34m/\u001b[0m \u001b[0mpivot_line\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mspeed_baseline\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     49\u001b[0m         \u001b[0mspeedup_ours\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mpivot_line\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mspeed\u001b[0m \u001b[0;34m/\u001b[0m \u001b[0mpivot_line\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mspeed_baseline\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     50\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     51\u001b[0m         ax.bar(\n",
      "\u001b[0;32m~/miniconda3/lib/python3.10/site-packages/pandas/core/generic.py\u001b[0m in \u001b[0;36m?\u001b[0;34m(self, name)\u001b[0m\n\u001b[1;32m   5898\u001b[0m             \u001b[0;32mand\u001b[0m \u001b[0mname\u001b[0m \u001b[0;32mnot\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_accessors\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   5899\u001b[0m             \u001b[0;32mand\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_info_axis\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_can_hold_identifiers_and_holds_name\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mname\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   5900\u001b[0m         ):\n\u001b[1;32m   5901\u001b[0m             \u001b[0;32mreturn\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0mname\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m-> 5902\u001b[0;31m         \u001b[0;32mreturn\u001b[0m \u001b[0mobject\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m__getattribute__\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mself\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mname\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m",
      "\u001b[0;31mAttributeError\u001b[0m: 'Series' object has no attribute 'speed_spec'"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# 4090 with Q4 quantization\n",
    "bench_df = extract_bench_df(raw_df_4090, with_quantization=True)\n",
    "\n",
    "draw_speedup_plots(\n",
    "    bench_df,\n",
    "    figsize=(8, 3),\n",
    "    input_lens=[8],\n",
    "    speedup_ylim=4,\n",
    "    side_notes=\"PC-High\",\n",
    "    output_path=\"../figures/test-4090-q4.eps\",\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/tmp/ipykernel_2683436/3062188009.py:39: UserWarning: Boolean Series key will be reindexed to match DataFrame index.\n",
      "  baseline_df = raw_df[~_powerinfer_idx & ~_spec_idx].reset_index(drop=True)\n",
      "/tmp/ipykernel_2683436/3062188009.py:42: UserWarning: Boolean Series key will be reindexed to match DataFrame index.\n",
      "  ours_df = raw_df[_powerinfer_idx].reset_index(drop=True)\n",
      "/tmp/ipykernel_2683436/3062188009.py:45: UserWarning: Boolean Series key will be reindexed to match DataFrame index.\n",
      "  spec_df = raw_df[_spec_idx].reset_index(drop=True)\n"
     ]
    },
    {
     "ename": "AttributeError",
     "evalue": "'Series' object has no attribute 'speed_spec'",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mAttributeError\u001b[0m                            Traceback (most recent call last)",
      "\u001b[0;32m/tmp/ipykernel_2683436/2152078021.py\u001b[0m in \u001b[0;36m?\u001b[0;34m()\u001b[0m\n\u001b[1;32m      1\u001b[0m \u001b[0;31m# 2080Ti with Q4 quantization\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      2\u001b[0m \u001b[0mbench_df\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mextract_bench_df\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mraw_df_2080\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mwith_quantization\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;32mTrue\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      3\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m----> 4\u001b[0;31m draw_speedup_plots(\n\u001b[0m\u001b[1;32m      5\u001b[0m     \u001b[0mbench_df\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      6\u001b[0m     \u001b[0mfigsize\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m8\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;36m2.4\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      7\u001b[0m     \u001b[0minput_lens\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;36m8\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/tmp/ipykernel_2683436/1449207776.py\u001b[0m in \u001b[0;36m?\u001b[0;34m(bench_df, figsize, input_lens, speedup_ylim, output_path, with_legend, y_grid_freq, side_notes, postprocess)\u001b[0m\n\u001b[1;32m    145\u001b[0m             \u001b[0mframe\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mset_linewidth\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m1.0\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    146\u001b[0m             \u001b[0mframe\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mset_edgecolor\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m\"black\"\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    147\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    148\u001b[0m         \u001b[0;31m# ax.set_title(f'Input length:{input_len}')\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 149\u001b[0;31m         ax = draw_model_speedup_plot_under_input(\n\u001b[0m\u001b[1;32m    150\u001b[0m             \u001b[0mbench_df\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0mbench_df\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0minput\u001b[0m \u001b[0;34m==\u001b[0m \u001b[0minput_len\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    151\u001b[0m             \u001b[0max\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0max\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    152\u001b[0m             \u001b[0mwith_xticklabels\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0max\u001b[0m \u001b[0;34m==\u001b[0m \u001b[0maxes\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/tmp/ipykernel_2683436/1449207776.py\u001b[0m in \u001b[0;36m?\u001b[0;34m(df_under_input, ax, with_xticklabels, with_model_caption, ylim, y_grid_freq, side_notes)\u001b[0m\n\u001b[1;32m     44\u001b[0m         \u001b[0mx1\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mx_center\u001b[0m \u001b[0;34m-\u001b[0m \u001b[0mbar_width\u001b[0m \u001b[0;34m-\u001b[0m \u001b[0mbars_gap\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     45\u001b[0m         \u001b[0mx2\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mx_center\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     46\u001b[0m         \u001b[0mx3\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mx_center\u001b[0m \u001b[0;34m+\u001b[0m \u001b[0mbar_width\u001b[0m \u001b[0;34m+\u001b[0m \u001b[0mbars_gap\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     47\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 48\u001b[0;31m         \u001b[0mspeedup_spec\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mpivot_line\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mspeed_spec\u001b[0m \u001b[0;34m/\u001b[0m \u001b[0mpivot_line\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mspeed_baseline\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     49\u001b[0m         \u001b[0mspeedup_ours\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mpivot_line\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mspeed\u001b[0m \u001b[0;34m/\u001b[0m \u001b[0mpivot_line\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mspeed_baseline\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     50\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     51\u001b[0m         ax.bar(\n",
      "\u001b[0;32m~/miniconda3/lib/python3.10/site-packages/pandas/core/generic.py\u001b[0m in \u001b[0;36m?\u001b[0;34m(self, name)\u001b[0m\n\u001b[1;32m   5898\u001b[0m             \u001b[0;32mand\u001b[0m \u001b[0mname\u001b[0m \u001b[0;32mnot\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_accessors\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   5899\u001b[0m             \u001b[0;32mand\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_info_axis\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_can_hold_identifiers_and_holds_name\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mname\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   5900\u001b[0m         ):\n\u001b[1;32m   5901\u001b[0m             \u001b[0;32mreturn\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0mname\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m-> 5902\u001b[0;31m         \u001b[0;32mreturn\u001b[0m \u001b[0mobject\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m__getattribute__\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mself\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mname\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m",
      "\u001b[0;31mAttributeError\u001b[0m: 'Series' object has no attribute 'speed_spec'"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n",
      "findfont: Generic family 'sans-serif' not found because none of the following families were found: Helvetica\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x240 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# 2080Ti with Q4 quantization\n",
    "bench_df = extract_bench_df(raw_df_2080, with_quantization=True)\n",
    "\n",
    "draw_speedup_plots(\n",
    "    bench_df,\n",
    "    figsize=(8, 2.4),\n",
    "    input_lens=[8],\n",
    "    speedup_ylim=9,\n",
    "    side_notes=\"PC-Low\",\n",
    "    output_path=\"../figures/test-2080ti-q4.eps\",\n",
    "    with_legend=False,\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/bt/bpmc_5dj55zfcpn1lxk1vg280000gn/T/ipykernel_71756/3062188009.py:39: UserWarning: Boolean Series key will be reindexed to match DataFrame index.\n",
      "  baseline_df = raw_df[~_powerinfer_idx & ~_spec_idx].reset_index(drop=True)\n",
      "/var/folders/bt/bpmc_5dj55zfcpn1lxk1vg280000gn/T/ipykernel_71756/3062188009.py:42: UserWarning: Boolean Series key will be reindexed to match DataFrame index.\n",
      "  ours_df = raw_df[_powerinfer_idx].reset_index(drop=True)\n",
      "/var/folders/bt/bpmc_5dj55zfcpn1lxk1vg280000gn/T/ipykernel_71756/3062188009.py:45: UserWarning: Boolean Series key will be reindexed to match DataFrame index.\n",
      "  spec_df = raw_df[_spec_idx].reset_index(drop=True)\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>model</th>\n",
       "      <th>input</th>\n",
       "      <th>output</th>\n",
       "      <th>speed</th>\n",
       "      <th>speed_baseline</th>\n",
       "      <th>speed_spec</th>\n",
       "      <th>_model_idx</th>\n",
       "      <th>speedup</th>\n",
       "      <th>speedup_spec</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>LLaMA 70B</td>\n",
       "      <td>64</td>\n",
       "      <td>512</td>\n",
       "      <td>1.950226</td>\n",
       "      <td>0.595497</td>\n",
       "      <td>NaN</td>\n",
       "      <td>7</td>\n",
       "      <td>3.274957</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>Falcon 40B</td>\n",
       "      <td>64</td>\n",
       "      <td>512</td>\n",
       "      <td>12.941968</td>\n",
       "      <td>1.107400</td>\n",
       "      <td>NaN</td>\n",
       "      <td>5</td>\n",
       "      <td>11.686804</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>23</th>\n",
       "      <td>OPT 30B</td>\n",
       "      <td>64</td>\n",
       "      <td>512</td>\n",
       "      <td>16.059097</td>\n",
       "      <td>1.603875</td>\n",
       "      <td>1.722775</td>\n",
       "      <td>2</td>\n",
       "      <td>10.012687</td>\n",
       "      <td>9.321648</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>32</th>\n",
       "      <td>OPT 66B</td>\n",
       "      <td>64</td>\n",
       "      <td>512</td>\n",
       "      <td>2.314011</td>\n",
       "      <td>0.588339</td>\n",
       "      <td>0.754919</td>\n",
       "      <td>3</td>\n",
       "      <td>3.933125</td>\n",
       "      <td>3.065246</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "         model  input  output      speed  speed_baseline  speed_spec  \\\n",
       "5    LLaMA 70B     64     512   1.950226        0.595497         NaN   \n",
       "14  Falcon 40B     64     512  12.941968        1.107400         NaN   \n",
       "23     OPT 30B     64     512  16.059097        1.603875    1.722775   \n",
       "32     OPT 66B     64     512   2.314011        0.588339    0.754919   \n",
       "\n",
       "    _model_idx    speedup  speedup_spec  \n",
       "5            7   3.274957           NaN  \n",
       "14           5  11.686804           NaN  \n",
       "23           2  10.012687      9.321648  \n",
       "32           3   3.933125      3.065246  "
      ]
     },
     "execution_count": 32,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "bench_df = extract_bench_df(raw_df_4090)\n",
    "bench_df = bench_df[bench_df.input == 64]\n",
    "bench_df = bench_df[bench_df.output == 512]\n",
    "bench_df = bench_df[bench_df.model != \"LLaMA 13B\"]\n",
    "bench_df['speedup'] = bench_df.speed / bench_df.speed_baseline\n",
    "bench_df['speedup_spec'] = bench_df.speed / bench_df.speed_spec\n",
    "bench_df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>speed</th>\n",
       "      <th>speed_baseline</th>\n",
       "      <th>speedup</th>\n",
       "      <th>speedup_spec</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>mean</th>\n",
       "      <td>8.316326</td>\n",
       "      <td>0.973778</td>\n",
       "      <td>7.226893</td>\n",
       "      <td>6.193447</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>std</th>\n",
       "      <td>7.254931</td>\n",
       "      <td>0.485296</td>\n",
       "      <td>4.247280</td>\n",
       "      <td>4.423944</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>max</th>\n",
       "      <td>16.059097</td>\n",
       "      <td>1.603875</td>\n",
       "      <td>11.686804</td>\n",
       "      <td>9.321648</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "          speed  speed_baseline    speedup  speedup_spec\n",
       "mean   8.316326        0.973778   7.226893      6.193447\n",
       "std    7.254931        0.485296   4.247280      4.423944\n",
       "max   16.059097        1.603875  11.686804      9.321648"
      ]
     },
     "execution_count": 33,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "bench_df[['speed', 'speed_baseline', 'speedup', 'speedup_spec']].agg(['mean', 'std', 'max'])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/bt/bpmc_5dj55zfcpn1lxk1vg280000gn/T/ipykernel_71756/3062188009.py:39: UserWarning: Boolean Series key will be reindexed to match DataFrame index.\n",
      "  baseline_df = raw_df[~_powerinfer_idx & ~_spec_idx].reset_index(drop=True)\n",
      "/var/folders/bt/bpmc_5dj55zfcpn1lxk1vg280000gn/T/ipykernel_71756/3062188009.py:42: UserWarning: Boolean Series key will be reindexed to match DataFrame index.\n",
      "  ours_df = raw_df[_powerinfer_idx].reset_index(drop=True)\n",
      "/var/folders/bt/bpmc_5dj55zfcpn1lxk1vg280000gn/T/ipykernel_71756/3062188009.py:45: UserWarning: Boolean Series key will be reindexed to match DataFrame index.\n",
      "  spec_df = raw_df[_spec_idx].reset_index(drop=True)\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>model</th>\n",
       "      <th>input</th>\n",
       "      <th>output</th>\n",
       "      <th>speed</th>\n",
       "      <th>speed_baseline</th>\n",
       "      <th>speed_spec</th>\n",
       "      <th>_model_idx</th>\n",
       "      <th>speedup</th>\n",
       "      <th>speedup_spec</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>LLaMA 13B</td>\n",
       "      <td>64</td>\n",
       "      <td>512</td>\n",
       "      <td>9.502542</td>\n",
       "      <td>2.015227</td>\n",
       "      <td>2.408275</td>\n",
       "      <td>6</td>\n",
       "      <td>4.715370</td>\n",
       "      <td>3.945788</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>Bamboo 7B</td>\n",
       "      <td>64</td>\n",
       "      <td>512</td>\n",
       "      <td>25.533653</td>\n",
       "      <td>7.285019</td>\n",
       "      <td>3.418032</td>\n",
       "      <td>0</td>\n",
       "      <td>3.504954</td>\n",
       "      <td>7.470279</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>23</th>\n",
       "      <td>OPT 7B</td>\n",
       "      <td>64</td>\n",
       "      <td>512</td>\n",
       "      <td>36.791759</td>\n",
       "      <td>7.408139</td>\n",
       "      <td>NaN</td>\n",
       "      <td>8</td>\n",
       "      <td>4.966397</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>32</th>\n",
       "      <td>OPT 13B</td>\n",
       "      <td>64</td>\n",
       "      <td>512</td>\n",
       "      <td>13.351135</td>\n",
       "      <td>1.889954</td>\n",
       "      <td>2.058439</td>\n",
       "      <td>1</td>\n",
       "      <td>7.064263</td>\n",
       "      <td>6.486048</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>41</th>\n",
       "      <td>OPT 30B</td>\n",
       "      <td>64</td>\n",
       "      <td>512</td>\n",
       "      <td>2.022081</td>\n",
       "      <td>0.617120</td>\n",
       "      <td>NaN</td>\n",
       "      <td>2</td>\n",
       "      <td>3.276641</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "        model  input  output      speed  speed_baseline  speed_spec  \\\n",
       "5   LLaMA 13B     64     512   9.502542        2.015227    2.408275   \n",
       "14  Bamboo 7B     64     512  25.533653        7.285019    3.418032   \n",
       "23     OPT 7B     64     512  36.791759        7.408139         NaN   \n",
       "32    OPT 13B     64     512  13.351135        1.889954    2.058439   \n",
       "41    OPT 30B     64     512   2.022081        0.617120         NaN   \n",
       "\n",
       "    _model_idx   speedup  speedup_spec  \n",
       "5            6  4.715370      3.945788  \n",
       "14           0  3.504954      7.470279  \n",
       "23           8  4.966397           NaN  \n",
       "32           1  7.064263      6.486048  \n",
       "41           2  3.276641           NaN  "
      ]
     },
     "execution_count": 34,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "bench_df = extract_bench_df(raw_df_2080)\n",
    "bench_df = bench_df[bench_df.input == 64]\n",
    "bench_df = bench_df[bench_df.output == 512]\n",
    "bench_df['speedup'] = bench_df.speed / bench_df.speed_baseline\n",
    "bench_df['speedup_spec'] = bench_df.speed / bench_df.speed_spec\n",
    "bench_df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>speed</th>\n",
       "      <th>speed_baseline</th>\n",
       "      <th>speedup</th>\n",
       "      <th>speedup_spec</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>mean</th>\n",
       "      <td>17.440234</td>\n",
       "      <td>3.843092</td>\n",
       "      <td>4.705525</td>\n",
       "      <td>5.967372</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>std</th>\n",
       "      <td>13.760742</td>\n",
       "      <td>3.244964</td>\n",
       "      <td>1.509543</td>\n",
       "      <td>1.818592</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>max</th>\n",
       "      <td>36.791759</td>\n",
       "      <td>7.408139</td>\n",
       "      <td>7.064263</td>\n",
       "      <td>7.470279</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "          speed  speed_baseline   speedup  speedup_spec\n",
       "mean  17.440234        3.843092  4.705525      5.967372\n",
       "std   13.760742        3.244964  1.509543      1.818592\n",
       "max   36.791759        7.408139  7.064263      7.470279"
      ]
     },
     "execution_count": 35,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "bench_df[['speed', 'speed_baseline', 'speedup', 'speedup_spec']].agg(['mean', 'std', 'max'])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/bt/bpmc_5dj55zfcpn1lxk1vg280000gn/T/ipykernel_71756/3062188009.py:39: UserWarning: Boolean Series key will be reindexed to match DataFrame index.\n",
      "  baseline_df = raw_df[~_powerinfer_idx & ~_spec_idx].reset_index(drop=True)\n",
      "/var/folders/bt/bpmc_5dj55zfcpn1lxk1vg280000gn/T/ipykernel_71756/3062188009.py:42: UserWarning: Boolean Series key will be reindexed to match DataFrame index.\n",
      "  ours_df = raw_df[_powerinfer_idx].reset_index(drop=True)\n",
      "/var/folders/bt/bpmc_5dj55zfcpn1lxk1vg280000gn/T/ipykernel_71756/3062188009.py:45: UserWarning: Boolean Series key will be reindexed to match DataFrame index.\n",
      "  spec_df = raw_df[_spec_idx].reset_index(drop=True)\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>model</th>\n",
       "      <th>input</th>\n",
       "      <th>output</th>\n",
       "      <th>speed</th>\n",
       "      <th>speed_baseline</th>\n",
       "      <th>speed_spec</th>\n",
       "      <th>_model_idx</th>\n",
       "      <th>speedup</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>LLaMA 70B</td>\n",
       "      <td>8</td>\n",
       "      <td>128</td>\n",
       "      <td>9.471670</td>\n",
       "      <td>3.233431</td>\n",
       "      <td>NaN</td>\n",
       "      <td>7</td>\n",
       "      <td>2.929294</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>Falcon 40B</td>\n",
       "      <td>8</td>\n",
       "      <td>128</td>\n",
       "      <td>29.083295</td>\n",
       "      <td>17.375591</td>\n",
       "      <td>NaN</td>\n",
       "      <td>5</td>\n",
       "      <td>1.673802</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>19</th>\n",
       "      <td>OPT 66B</td>\n",
       "      <td>8</td>\n",
       "      <td>128</td>\n",
       "      <td>12.397719</td>\n",
       "      <td>2.898775</td>\n",
       "      <td>NaN</td>\n",
       "      <td>3</td>\n",
       "      <td>4.276882</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>28</th>\n",
       "      <td>OPT 175B</td>\n",
       "      <td>8</td>\n",
       "      <td>128</td>\n",
       "      <td>1.866310</td>\n",
       "      <td>0.700404</td>\n",
       "      <td>NaN</td>\n",
       "      <td>4</td>\n",
       "      <td>2.664618</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "         model  input  output      speed  speed_baseline  speed_spec  \\\n",
       "1    LLaMA 70B      8     128   9.471670        3.233431         NaN   \n",
       "10  Falcon 40B      8     128  29.083295       17.375591         NaN   \n",
       "19     OPT 66B      8     128  12.397719        2.898775         NaN   \n",
       "28    OPT 175B      8     128   1.866310        0.700404         NaN   \n",
       "\n",
       "    _model_idx   speedup  \n",
       "1            7  2.929294  \n",
       "10           5  1.673802  \n",
       "19           3  4.276882  \n",
       "28           4  2.664618  "
      ]
     },
     "execution_count": 43,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "bench_df = extract_bench_df(raw_df_4090, with_quantization=True)\n",
    "bench_df = bench_df[bench_df.input == 8]\n",
    "bench_df = bench_df[bench_df.output == 128]\n",
    "bench_df['speedup'] = bench_df.speed / bench_df.speed_baseline\n",
    "bench_df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>speed</th>\n",
       "      <th>speed_baseline</th>\n",
       "      <th>speedup</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>mean</th>\n",
       "      <td>13.204748</td>\n",
       "      <td>6.052050</td>\n",
       "      <td>2.886149</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>max</th>\n",
       "      <td>29.083295</td>\n",
       "      <td>17.375591</td>\n",
       "      <td>4.276882</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "          speed  speed_baseline   speedup\n",
       "mean  13.204748        6.052050  2.886149\n",
       "max   29.083295       17.375591  4.276882"
      ]
     },
     "execution_count": 44,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "bench_df[['speed', 'speed_baseline', 'speedup']].agg(['mean', 'max'])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/bt/bpmc_5dj55zfcpn1lxk1vg280000gn/T/ipykernel_71756/3062188009.py:39: UserWarning: Boolean Series key will be reindexed to match DataFrame index.\n",
      "  baseline_df = raw_df[~_powerinfer_idx & ~_spec_idx].reset_index(drop=True)\n",
      "/var/folders/bt/bpmc_5dj55zfcpn1lxk1vg280000gn/T/ipykernel_71756/3062188009.py:42: UserWarning: Boolean Series key will be reindexed to match DataFrame index.\n",
      "  ours_df = raw_df[_powerinfer_idx].reset_index(drop=True)\n",
      "/var/folders/bt/bpmc_5dj55zfcpn1lxk1vg280000gn/T/ipykernel_71756/3062188009.py:45: UserWarning: Boolean Series key will be reindexed to match DataFrame index.\n",
      "  spec_df = raw_df[_spec_idx].reset_index(drop=True)\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>model</th>\n",
       "      <th>input</th>\n",
       "      <th>output</th>\n",
       "      <th>speed</th>\n",
       "      <th>speed_baseline</th>\n",
       "      <th>speed_spec</th>\n",
       "      <th>_model_idx</th>\n",
       "      <th>speedup</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>LLaMA 70B</td>\n",
       "      <td>8</td>\n",
       "      <td>128</td>\n",
       "      <td>4.202758</td>\n",
       "      <td>1.069506</td>\n",
       "      <td>NaN</td>\n",
       "      <td>7</td>\n",
       "      <td>3.929625</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>Falcon 40B</td>\n",
       "      <td>8</td>\n",
       "      <td>128</td>\n",
       "      <td>15.693906</td>\n",
       "      <td>1.961100</td>\n",
       "      <td>NaN</td>\n",
       "      <td>5</td>\n",
       "      <td>8.002605</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>19</th>\n",
       "      <td>OPT 30B</td>\n",
       "      <td>8</td>\n",
       "      <td>128</td>\n",
       "      <td>12.577034</td>\n",
       "      <td>3.860259</td>\n",
       "      <td>NaN</td>\n",
       "      <td>2</td>\n",
       "      <td>3.258081</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>28</th>\n",
       "      <td>OPT 66B</td>\n",
       "      <td>8</td>\n",
       "      <td>128</td>\n",
       "      <td>5.300915</td>\n",
       "      <td>1.094172</td>\n",
       "      <td>NaN</td>\n",
       "      <td>3</td>\n",
       "      <td>4.844683</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "         model  input  output      speed  speed_baseline  speed_spec  \\\n",
       "1    LLaMA 70B      8     128   4.202758        1.069506         NaN   \n",
       "10  Falcon 40B      8     128  15.693906        1.961100         NaN   \n",
       "19     OPT 30B      8     128  12.577034        3.860259         NaN   \n",
       "28     OPT 66B      8     128   5.300915        1.094172         NaN   \n",
       "\n",
       "    _model_idx   speedup  \n",
       "1            7  3.929625  \n",
       "10           5  8.002605  \n",
       "19           2  3.258081  \n",
       "28           3  4.844683  "
      ]
     },
     "execution_count": 39,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "bench_df = extract_bench_df(raw_df_2080, with_quantization=True)\n",
    "bench_df = bench_df[bench_df.input == 8]\n",
    "bench_df = bench_df[bench_df.output == 128]\n",
    "bench_df['speedup'] = bench_df.speed / bench_df.speed_baseline\n",
    "bench_df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>speed</th>\n",
       "      <th>speed_baseline</th>\n",
       "      <th>speedup</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>mean</th>\n",
       "      <td>9.443653</td>\n",
       "      <td>1.996259</td>\n",
       "      <td>5.008748</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>max</th>\n",
       "      <td>15.693906</td>\n",
       "      <td>3.860259</td>\n",
       "      <td>8.002605</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "          speed  speed_baseline   speedup\n",
       "mean   9.443653        1.996259  5.008748\n",
       "max   15.693906        3.860259  8.002605"
      ]
     },
     "execution_count": 40,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "bench_df[['speed', 'speed_baseline', 'speedup']].agg(['mean', 'max'])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "jupyter",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.11"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> evaluation/predictor.py <==
import matplotlib.pyplot as plt
import numpy as np

# Data
x_values = [
    0.881958008, 1.196289063, 1.159667969, 1.864624023, 1.629638672, 2.407836914, 2.355957031, 2.880859375, 
    2.722167969, 2.76184082, 2.947998047, 2.825927734, 2.807617188, 2.853393555, 2.554321289, 2.392578125, 
    2.380371094, 2.307128906, 2.026367188, 1.989746094, 1.983642578, 2.069091797, 2.151489258, 2.191162109, 
    2.224731445, 2.34375, 2.307128906, 2.313232422, 2.493286133, 2.661132813, 2.688598633, 2.905273438, 
    2.941894531, 3.073120117, 3.121948242, 3.143310547, 3.314208984, 3.393554688, 3.533935547, 3.637695313, 
    3.665161133, 3.988647461, 4.049682617, 4.064941406, 4.119873047, 4.467773438, 4.193115234, 4.07409668, 
    4.440307617, 3.750610352, 4.32434082, 4.116821289, 4.217529297, 3.25012207
]

y_values = [
    512, 512, 512, 768, 768, 768, 768, 768, 768, 768, 768, 768, 768, 768, 1024, 1024, 1024, 1024, 1024, 
    1024, 1024, 1024, 1024, 1024, 1536, 1536, 1536, 1536, 1536, 1536, 1536, 1536, 1536, 1536, 1536, 1536, 
    2048, 2048, 2048, 2048, 2048, 2048, 2560, 2560, 2560, 2560, 3120, 3120, 3120, 3120, 3120, 3120, 3120, 2048
]

# Converting data to numpy arrays
x = np.array(x_values)
y = np.array(y_values)
x_min = np.min(x)
x_max = np.max(x)


# Polynomial fitting
coefficients_quad = np.polyfit(x, y, 3)  # Quadratic fit
polynomial_quad = np.poly1d(coefficients_quad)
arr = np.linspace(x_min, x_max, num=20)
# print(polynomial_quad)
# input('block')
y_fit_quad = polynomial_quad(arr)

# coefficients_cubic = np.polyfit(x, y, 3)  # Cubic fit
# polynomial_cubic = np.poly1d(coefficients_cubic)
# y_fit_cubic = polynomial_cubic(x)

y_fit_quad = y_fit_quad * 8192 * 5/1000000 * 2.5
# Defining margins for shaded areas
margin_quad = y_fit_quad * 0.13  # 5% margin for quadratic fit
# margin_cubic = y_fit_cubic * 0.05  # 5% margin for cubic fit

# Plot
plt.figure(figsize=(5.5, 1.7))
plt.ylim(0, 360)
plt.yticks(np.arange(0, 360, 100))
y = y * 8192 * 5 /1000000
# plt.scatter(x, y, color='blue', label='Data Points')
# arr = 1 - arr/100
# print(arr)
arr = 1 - arr*0.01
plt.plot(arr, y_fit_quad, color='green', label='Quadratic Fit')
x_min = np.min(x)
plt.fill_between(arr, y_fit_quad - margin_quad, y_fit_quad + margin_quad, color='green', alpha=0.3)
# plt.plot(x, y_fit_cubic, color='orange', label='Cubic Fit')
# plt.fill_between(x, y_fit_cubic - margin_cubic, y_fit_cubic + margin_cubic, color='orange', alpha=0.3)
# plt.title("Polynomial Fits with Shaded Margins")
plt.xlabel("Sparsity (%)", labelpad=-1)
plt.ylabel("parameters(M)",fontsize=12)
plt.subplots_adjust(bottom=0.25)
# plt.legend()
plt.grid(True, axis='y', ls='--')
plt.savefig('predictor.pdf', format='pdf')
plt.show()



==> evaluation/solution-compare.py <==
import numpy as np
import matplotlib
# matplotlib.rcParams['pdf.fonttype'] = 42
# matplotlib.rcParams['ps.fonttype'] = 42

import matplotlib.pyplot as plt
import matplotlib.patches as mpatches
def plot_two_bar_in_one():

    # Flexgen 数据
    flexgen_batch_sizes = [1, 32]
    flexgen_performance = [37.294, 37.303]

    # Llama.cpp 数据
    llama_batch_sizes = [1, 32]
    llama_performance = [19.411, 68.973]

    # 设置图表大小和分辨率
    plt.figure(figsize=(4, 3.5), dpi=75)

    # 设置柱子的宽度
    bar_width = 0.3

    # 设置柱子的位置
    index = np.arange(len(flexgen_batch_sizes))

    # 绘制Flexgen的性能
    plt.bar(index, flexgen_performance, bar_width, label='Flexgen', color='skyblue')

    # 绘制Llama.cpp的性能
    plt.bar(index + bar_width, llama_performance, bar_width, label='llama.cpp')

    # 添加图例
    plt.legend()

    # 设置X轴标签
    plt.xlabel('Batch Size', labelpad=0)

    # 设置Y轴标签
    plt.ylabel('End-to-End Latency/s')
    plt.yticks(np.arange(0, 70, 20))
    # plt.ylim(15, 70)

    # 设置X轴刻度标签
    plt.xticks(index + bar_width / 2, flexgen_batch_sizes)
    plt.savefig('./figures/solution-compare.eps', bbox_inches='tight',format='eps', dpi=75)

    # 显示图表
    plt.show()


plot_two_bar_in_one()


==> evaluation/sparse-kernel-cpu.py <==
#!/usr/bin/env python
# coding=utf-8
import numpy as np
import matplotlib.pyplot as plt

def plot_line():

    x = np.array([0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1])
    dense_gemm = np.array([8.025, 8.025, 8.025, 8.025, 8.025, 8.025, 8.025, 8.025, 8.025, 8.025])
    sparse_gemm = np.array([0.785, 1.442, 2.34, 3.172, 4.048, 4.861, 5.758, 6.669, 7.476, 8.187])
    fontsize = 10

    plt.figure(figsize=(5, 4))
    plt.grid(linestyle="-.", alpha=0.7)

    linewidth = 2.0
    markersize = 7

    plt.plot(x, dense_gemm, marker='o', markersize=markersize, color="green", label="Dense GEMM", linestyle="--", linewidth=linewidth)
    plt.plot(x, sparse_gemm, marker='^', markersize=markersize, color="purple", label="Sparse GEMM", linestyle="--", linewidth=linewidth)

    plt.xlabel("Sparse", fontsize=fontsize)
    plt.ylabel("Latency(ms)", fontsize=fontsize)
    plt.xticks(x, fontsize=fontsize)
    plt.yticks(fontsize=fontsize)
    plt.xlim(0.05, 1.05)
    plt.ylim(0, 10)

    plt.legend(loc=0, numpoints=1, ncol=2)
    leg = plt.gca().get_legend()
    ltext = leg.get_texts()
    plt.setp(ltext, fontsize=15)

    plt.tight_layout()
    plt.savefig('figures/sparse-kernel-cpu.eps', format='eps')
    plt.show()

plot_line()



==> evaluation/subtask-eval.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "\n",
    "dataset_order = [\n",
    "    \"TIGER-Lab-MMLU-STEM\",\n",
    "    \"openai_humaneval\",\n",
    "    \"hieunguyenminh-roleplay\",\n",
    "    \"gsm8k\",\n",
    "    \"Effyis-Table-Extraction\",\n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>dataset</th>\n",
       "      <th>dataset_sample</th>\n",
       "      <th>speed</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>openai_humaneval</td>\n",
       "      <td>0</td>\n",
       "      <td>27.57</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>openai_humaneval</td>\n",
       "      <td>1</td>\n",
       "      <td>27.21</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>openai_humaneval</td>\n",
       "      <td>2</td>\n",
       "      <td>26.89</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>openai_humaneval</td>\n",
       "      <td>3</td>\n",
       "      <td>27.09</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>openai_humaneval</td>\n",
       "      <td>4</td>\n",
       "      <td>27.38</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>120</th>\n",
       "      <td>hieunguyenminh-roleplay</td>\n",
       "      <td>20</td>\n",
       "      <td>27.21</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>121</th>\n",
       "      <td>hieunguyenminh-roleplay</td>\n",
       "      <td>21</td>\n",
       "      <td>27.49</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>122</th>\n",
       "      <td>hieunguyenminh-roleplay</td>\n",
       "      <td>22</td>\n",
       "      <td>27.73</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>123</th>\n",
       "      <td>hieunguyenminh-roleplay</td>\n",
       "      <td>23</td>\n",
       "      <td>27.47</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>124</th>\n",
       "      <td>hieunguyenminh-roleplay</td>\n",
       "      <td>24</td>\n",
       "      <td>27.32</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>125 rows × 3 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "                     dataset  dataset_sample  speed\n",
       "0           openai_humaneval               0  27.57\n",
       "1           openai_humaneval               1  27.21\n",
       "2           openai_humaneval               2  26.89\n",
       "3           openai_humaneval               3  27.09\n",
       "4           openai_humaneval               4  27.38\n",
       "..                       ...             ...    ...\n",
       "120  hieunguyenminh-roleplay              20  27.21\n",
       "121  hieunguyenminh-roleplay              21  27.49\n",
       "122  hieunguyenminh-roleplay              22  27.73\n",
       "123  hieunguyenminh-roleplay              23  27.47\n",
       "124  hieunguyenminh-roleplay              24  27.32\n",
       "\n",
       "[125 rows x 3 columns]"
      ]
     },
     "execution_count": 23,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "subtask_speed = pd.read_csv('subtask-speed-2080ti.csv')\n",
    "subtask_speed"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th>dataset</th>\n",
       "      <th>TIGER-Lab-MMLU-STEM</th>\n",
       "      <th>openai_humaneval</th>\n",
       "      <th>hieunguyenminh-roleplay</th>\n",
       "      <th>gsm8k</th>\n",
       "      <th>Effyis-Table-Extraction</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>speed</th>\n",
       "      <td>38.05</td>\n",
       "      <td>36.71</td>\n",
       "      <td>37.08</td>\n",
       "      <td>37.23</td>\n",
       "      <td>37.42</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "dataset  TIGER-Lab-MMLU-STEM  openai_humaneval  hieunguyenminh-roleplay  \\\n",
       "speed                  38.05             36.71                    37.08   \n",
       "\n",
       "dataset  gsm8k  Effyis-Table-Extraction  \n",
       "speed    37.23                    37.42  "
      ]
     },
     "execution_count": 24,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "speed_stats = subtask_speed.groupby(\"dataset\")[['speed']].mean()\n",
    "(1000 / speed_stats.T[dataset_order]).round(2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>dataset</th>\n",
       "      <th>dataset_sample</th>\n",
       "      <th>p50</th>\n",
       "      <th>p90</th>\n",
       "      <th>p95</th>\n",
       "      <th>p99</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>openai_humaneval</td>\n",
       "      <td>0</td>\n",
       "      <td>36008.5</td>\n",
       "      <td>39277.0</td>\n",
       "      <td>40299.50</td>\n",
       "      <td>42837.76</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>openai_humaneval</td>\n",
       "      <td>1</td>\n",
       "      <td>36655.5</td>\n",
       "      <td>39185.9</td>\n",
       "      <td>39894.80</td>\n",
       "      <td>40951.07</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>openai_humaneval</td>\n",
       "      <td>2</td>\n",
       "      <td>36688.0</td>\n",
       "      <td>40178.4</td>\n",
       "      <td>40476.00</td>\n",
       "      <td>41273.56</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>openai_humaneval</td>\n",
       "      <td>3</td>\n",
       "      <td>36679.0</td>\n",
       "      <td>40188.0</td>\n",
       "      <td>40928.70</td>\n",
       "      <td>43473.30</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>openai_humaneval</td>\n",
       "      <td>4</td>\n",
       "      <td>36650.0</td>\n",
       "      <td>40133.2</td>\n",
       "      <td>40808.35</td>\n",
       "      <td>43338.76</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>gsm8k</td>\n",
       "      <td>0</td>\n",
       "      <td>36261.5</td>\n",
       "      <td>38801.2</td>\n",
       "      <td>40241.70</td>\n",
       "      <td>43780.39</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>gsm8k</td>\n",
       "      <td>1</td>\n",
       "      <td>37490.0</td>\n",
       "      <td>39638.0</td>\n",
       "      <td>40791.60</td>\n",
       "      <td>45184.86</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>gsm8k</td>\n",
       "      <td>2</td>\n",
       "      <td>37446.0</td>\n",
       "      <td>38979.6</td>\n",
       "      <td>39388.60</td>\n",
       "      <td>40441.42</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>gsm8k</td>\n",
       "      <td>3</td>\n",
       "      <td>37157.5</td>\n",
       "      <td>39743.2</td>\n",
       "      <td>40461.95</td>\n",
       "      <td>43081.00</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>gsm8k</td>\n",
       "      <td>4</td>\n",
       "      <td>37547.0</td>\n",
       "      <td>39828.0</td>\n",
       "      <td>40699.40</td>\n",
       "      <td>41899.96</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>TIGER-Lab-MMLU-STEM</td>\n",
       "      <td>0</td>\n",
       "      <td>38914.0</td>\n",
       "      <td>40901.2</td>\n",
       "      <td>41555.20</td>\n",
       "      <td>42277.56</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>TIGER-Lab-MMLU-STEM</td>\n",
       "      <td>1</td>\n",
       "      <td>38198.5</td>\n",
       "      <td>40631.1</td>\n",
       "      <td>40825.90</td>\n",
       "      <td>42558.00</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>TIGER-Lab-MMLU-STEM</td>\n",
       "      <td>2</td>\n",
       "      <td>37478.0</td>\n",
       "      <td>39824.0</td>\n",
       "      <td>40284.50</td>\n",
       "      <td>41254.50</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>TIGER-Lab-MMLU-STEM</td>\n",
       "      <td>3</td>\n",
       "      <td>38007.0</td>\n",
       "      <td>39910.4</td>\n",
       "      <td>40694.40</td>\n",
       "      <td>43843.60</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>TIGER-Lab-MMLU-STEM</td>\n",
       "      <td>4</td>\n",
       "      <td>37926.0</td>\n",
       "      <td>39900.8</td>\n",
       "      <td>40375.40</td>\n",
       "      <td>41714.20</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>Effyis-Table-Extraction</td>\n",
       "      <td>0</td>\n",
       "      <td>36087.0</td>\n",
       "      <td>39012.0</td>\n",
       "      <td>39935.50</td>\n",
       "      <td>41589.70</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>Effyis-Table-Extraction</td>\n",
       "      <td>1</td>\n",
       "      <td>36558.0</td>\n",
       "      <td>39659.5</td>\n",
       "      <td>40495.00</td>\n",
       "      <td>42682.85</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>17</th>\n",
       "      <td>Effyis-Table-Extraction</td>\n",
       "      <td>2</td>\n",
       "      <td>36054.0</td>\n",
       "      <td>39005.2</td>\n",
       "      <td>40451.00</td>\n",
       "      <td>42042.08</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>18</th>\n",
       "      <td>Effyis-Table-Extraction</td>\n",
       "      <td>3</td>\n",
       "      <td>37274.0</td>\n",
       "      <td>40966.4</td>\n",
       "      <td>41742.40</td>\n",
       "      <td>42991.17</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>19</th>\n",
       "      <td>Effyis-Table-Extraction</td>\n",
       "      <td>4</td>\n",
       "      <td>36631.5</td>\n",
       "      <td>40365.0</td>\n",
       "      <td>41078.00</td>\n",
       "      <td>45342.30</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>20</th>\n",
       "      <td>hieunguyenminh-roleplay</td>\n",
       "      <td>0</td>\n",
       "      <td>36466.0</td>\n",
       "      <td>39464.6</td>\n",
       "      <td>40082.40</td>\n",
       "      <td>44953.04</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>21</th>\n",
       "      <td>hieunguyenminh-roleplay</td>\n",
       "      <td>1</td>\n",
       "      <td>36533.0</td>\n",
       "      <td>39818.0</td>\n",
       "      <td>41390.00</td>\n",
       "      <td>45269.00</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>22</th>\n",
       "      <td>hieunguyenminh-roleplay</td>\n",
       "      <td>2</td>\n",
       "      <td>36472.5</td>\n",
       "      <td>39075.1</td>\n",
       "      <td>40151.20</td>\n",
       "      <td>43857.60</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>23</th>\n",
       "      <td>hieunguyenminh-roleplay</td>\n",
       "      <td>3</td>\n",
       "      <td>36483.0</td>\n",
       "      <td>39275.0</td>\n",
       "      <td>40372.25</td>\n",
       "      <td>42814.40</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>24</th>\n",
       "      <td>hieunguyenminh-roleplay</td>\n",
       "      <td>4</td>\n",
       "      <td>36594.0</td>\n",
       "      <td>39652.1</td>\n",
       "      <td>41036.65</td>\n",
       "      <td>42453.66</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "                    dataset  dataset_sample      p50      p90       p95  \\\n",
       "0          openai_humaneval               0  36008.5  39277.0  40299.50   \n",
       "1          openai_humaneval               1  36655.5  39185.9  39894.80   \n",
       "2          openai_humaneval               2  36688.0  40178.4  40476.00   \n",
       "3          openai_humaneval               3  36679.0  40188.0  40928.70   \n",
       "4          openai_humaneval               4  36650.0  40133.2  40808.35   \n",
       "5                     gsm8k               0  36261.5  38801.2  40241.70   \n",
       "6                     gsm8k               1  37490.0  39638.0  40791.60   \n",
       "7                     gsm8k               2  37446.0  38979.6  39388.60   \n",
       "8                     gsm8k               3  37157.5  39743.2  40461.95   \n",
       "9                     gsm8k               4  37547.0  39828.0  40699.40   \n",
       "10      TIGER-Lab-MMLU-STEM               0  38914.0  40901.2  41555.20   \n",
       "11      TIGER-Lab-MMLU-STEM               1  38198.5  40631.1  40825.90   \n",
       "12      TIGER-Lab-MMLU-STEM               2  37478.0  39824.0  40284.50   \n",
       "13      TIGER-Lab-MMLU-STEM               3  38007.0  39910.4  40694.40   \n",
       "14      TIGER-Lab-MMLU-STEM               4  37926.0  39900.8  40375.40   \n",
       "15  Effyis-Table-Extraction               0  36087.0  39012.0  39935.50   \n",
       "16  Effyis-Table-Extraction               1  36558.0  39659.5  40495.00   \n",
       "17  Effyis-Table-Extraction               2  36054.0  39005.2  40451.00   \n",
       "18  Effyis-Table-Extraction               3  37274.0  40966.4  41742.40   \n",
       "19  Effyis-Table-Extraction               4  36631.5  40365.0  41078.00   \n",
       "20  hieunguyenminh-roleplay               0  36466.0  39464.6  40082.40   \n",
       "21  hieunguyenminh-roleplay               1  36533.0  39818.0  41390.00   \n",
       "22  hieunguyenminh-roleplay               2  36472.5  39075.1  40151.20   \n",
       "23  hieunguyenminh-roleplay               3  36483.0  39275.0  40372.25   \n",
       "24  hieunguyenminh-roleplay               4  36594.0  39652.1  41036.65   \n",
       "\n",
       "         p99  \n",
       "0   42837.76  \n",
       "1   40951.07  \n",
       "2   41273.56  \n",
       "3   43473.30  \n",
       "4   43338.76  \n",
       "5   43780.39  \n",
       "6   45184.86  \n",
       "7   40441.42  \n",
       "8   43081.00  \n",
       "9   41899.96  \n",
       "10  42277.56  \n",
       "11  42558.00  \n",
       "12  41254.50  \n",
       "13  43843.60  \n",
       "14  41714.20  \n",
       "15  41589.70  \n",
       "16  42682.85  \n",
       "17  42042.08  \n",
       "18  42991.17  \n",
       "19  45342.30  \n",
       "20  44953.04  \n",
       "21  45269.00  \n",
       "22  43857.60  \n",
       "23  42814.40  \n",
       "24  42453.66  "
      ]
     },
     "execution_count": 19,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "token_latency = pd.read_csv('token-latency-2080ti.csv')\n",
    "token_latency"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th>dataset</th>\n",
       "      <th>TIGER-Lab-MMLU-STEM</th>\n",
       "      <th>openai_humaneval</th>\n",
       "      <th>hieunguyenminh-roleplay</th>\n",
       "      <th>gsm8k</th>\n",
       "      <th>Effyis-Table-Extraction</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>p95</th>\n",
       "      <td>40.75</td>\n",
       "      <td>40.48</td>\n",
       "      <td>40.61</td>\n",
       "      <td>40.32</td>\n",
       "      <td>40.74</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>p99</th>\n",
       "      <td>42.33</td>\n",
       "      <td>42.37</td>\n",
       "      <td>43.87</td>\n",
       "      <td>42.88</td>\n",
       "      <td>42.93</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "dataset  TIGER-Lab-MMLU-STEM  openai_humaneval  hieunguyenminh-roleplay  \\\n",
       "p95                    40.75             40.48                    40.61   \n",
       "p99                    42.33             42.37                    43.87   \n",
       "\n",
       "dataset  gsm8k  Effyis-Table-Extraction  \n",
       "p95      40.32                    40.74  \n",
       "p99      42.88                    42.93  "
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "token_latency_stats = token_latency.groupby(\"dataset\").mean()[['p95', 'p99']].T / 1000\n",
    "token_latency_stats[dataset_order].round(2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "jupyter",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.9"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

